Optimizing Neural Network Surrogate Models: Application to Black Hole Merger Remnants

Surrogate models of numerical relativity simulations of merging black holes provide the most accurate tools for gravitational-wave data analysis. Neural network-based surrogates promise evaluation speedups, but their accuracy relies on (often obscure) tuning of settings such as the network architecture, hyperparameters, and the size of the training dataset. We propose a systematic optimization strategy that formalizes setting choices and motivates the amount of training data required. We apply this strategy on NRSur7dq4Remnant, an existing surrogate model for the properties of the remnant of generically precessing binary black hole mergers and construct a neural network version, which we label NRSur7dq4Remnant_NN. The systematic optimization strategy results in a new surrogate model with comparable accuracy, and provides insights into the meaning and role of the various network settings and hyperparameters as well as the structure of the physical process. Moreover, NRSur7dq4Remnant_NN results in evaluation speedups of up to $8$ times on a single CPU and a further improvement of $2,000$ times when evaluated in batches on a GPU. To determine the training set size, we propose an iterative enrichment strategy that efficiently samples the parameter space using much smaller training sets than naive sampling. NRSur7dq4Remnant_NN requires $O(10^4)$ training data, so neural network-based surrogates are ideal for speeding-up models that support such large training datasets, but at the moment cannot directly be applied to numerical relativity catalogs that are $O(10^3)$ in size. The optimization strategy is available through the gwbonsai package.

==> functional_optimisation_7d.py <==
# -*- coding: utf-8 -*-
#
#       Copyright 2025
#       Lucy M Thomas <lmthomas@caltech.edu>
#
#       This program is free software; you can redistribute it and/or modify
#       it under the terms of the GNU General Public License as published by
#       the Free Software Foundation; either version 2 of the License, or
#       (at your option) any later version.
#
#       This program is distributed in the hope that it will be useful,
#       but WITHOUT ANY WARRANTY; without even the implied warranty of
#       MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
#       GNU General Public License for more details.
#
#       You should have received a copy of the GNU General Public License
#       along with this program; if not, write to the Free Software
#       Foundation, Inc., 51 Franklin Street, Fifth Floor, Boston,
#       MA 02110-1301, USA.
#
#       This script is a part of the GWBonsai package, which builds and optimises 
#       surrogate models for gravitational wave data analysis.
#
#       This is a script to optimise the functional hyperparameters of a the full 7D
#       configuration of the remnant properties neural network surrogate NRSur7dq4Remnant_NN, 
#       using optuna and a tensorflow backend.
#       It requires the optuna package to be installed, as well as training data, validation and testing data.
#       This script is modified from the original version so as to have no explicit 
#       dependence on the gwbonsai routines.

import optuna

# Set up the logger to print information to log file
import logging
logging.basicConfig(filename='functional_optimisation_log.log', level=logging.INFO)
logging.info('Starting log.')

# Tensorflow GPU stuff and checks
logging.info('Imports.')
import os
os.environ["CUDA_DEVICE_ORDER"]="PCI_BUS_ID"
logging.info('Trying to import tensorflow.')
import tensorflow as tf
physical_devices = tf.config.list_physical_devices('GPU') 
logging.info('Physical devices available:')
logging.info(physical_devices)
tf.test.gpu_device_name()
tf.random.set_seed(123456)

import pandas as pd
try:
    import cupy as xp
except:
    import numpy as xp

import tensorflow.keras as tfkeras
from tensorflow.keras.models import Sequential
from tensorflow.keras.layers import Dense, BatchNormalization, Dropout
from tensorflow.keras.optimizers import Adam, Adamax, Nadam, Ftrl
from tensorflow.keras.callbacks import EarlyStopping
from tensorflow.keras.layers import LeakyReLU
from sklearn.preprocessing import StandardScaler
from joblib import dump, load
from contextlib import redirect_stdout
import pickle
LeakyReLU = LeakyReLU(alpha=0.1)

# First load in our training, validation and testing datasets
df_training = pd.read_csv('training_data.csv')
df_validation = pd.read_csv('validation_data.csv')
df_testing = pd.read_csv('testing_data.csv')

training_params_unscaled = df_training[['q','chi1_mag','chi2_mag','chi1_tilt','chi2_tilt','chi1_phi','chi2_phi']].to_numpy()
training_mfs_unscaled = df_training[['q','chif_1', 'chif_2', 'chif_3', 'vf_1', 'vf_2', 'vf_3']].to_numpy()

validation_params_unscaled = df_validation[['q','chi1_mag','chi2_mag','chi1_tilt','chi2_tilt','chi1_phi','chi2_phi']].to_numpy()
validation_mfs_unscaled = df_validation[['q','chif_1', 'chif_2', 'chif_3', 'vf_1', 'vf_2', 'vf_3']].to_numpy()

testing_params_unscaled = df_testing[['q','chi1_mag','chi2_mag','chi1_tilt','chi2_tilt','chi1_phi','chi2_phi']].to_numpy()
testing_mfs_unscaled = df_testing[['q','chif_1', 'chif_2', 'chif_3', 'vf_1', 'vf_2', 'vf_3']].to_numpy()

# Standard scale them and save the scalers
params_scaler = StandardScaler()
params_scaler.fit(training_params_unscaled)
mfs_scaler = StandardScaler()
mfs_scaler.fit(training_mfs_unscaled)

training_params = params_scaler.transform(training_params_unscaled)
validation_params = params_scaler.transform(validation_params_unscaled)
testing_params = params_scaler.transform(testing_params_unscaled)
training_mfs = mfs_scaler.transform(training_mfs_unscaled)
validation_mfs = mfs_scaler.transform(validation_mfs_unscaled)
testing_mfs = mfs_scaler.transform(testing_mfs_unscaled)

dump(params_scaler, 'input_params_scaler.bin', compress=True)
logging.info('Binary params standard scaler saved to input_params_scaler.bin')
dump(mfs_scaler, 'output_params_scaler.bin', compress=True)
logging.info('Output params standard scaler saved to output_params_scaler.bin')

# Define the model
def create_model(trial):
    model = Sequential()
    
    nodes_per_layer = 100 # These are the default values and will be optimised in the next stage 
    num_layers_1 = 2 # These are the default values and will be optimised in the next stage
    num_layers_2 = 2 # These are the default values and will be optimised in the next stage
    dropout = 0 # These are the default values and will be optimised in the next stage
    dropout_rate_selected = 0 # These are the default values and will be optimised in the next stage
    
    activation_options = ['relu', 'sigmoid', 'softplus', 'softsign', 'tanh', 'selu','elu','exponential', LeakyReLU,'relu']
    activation_selected = trial.suggest_categorical("activation", activation_options)
    weight_init = trial.suggest_categorical('weight_init', ['glorot_uniform', 'HeUniform', 'HeNormal'])
    normalisation = trial.suggest_categorical('normalisation', [0, 1])
    
    model.add(Dense(nodes_per_layer, input_dim=7, kernel_initializer=weight_init, activation=activation_selected))
    if normalisation > 0.5:
        model.add(BatchNormalization())
    for i in range(num_layers_1):
        model.add(Dense(nodes_per_layer, kernel_initializer=weight_init, activation=activation_selected))
    if dropout > 0.5:
        model.add(Dropout(dropout_rate_selected, seed=123))
    for i in range(num_layers_2):
        model.add(Dense(nodes_per_layer, kernel_initializer=weight_init, activation=activation_selected))
    model.add(Dense(7, activation='linear'))
    return model

# Define the optimiser
def create_optimiser(trial):
    kwargs={}
    optimiser_options = ['Adam','Adamax','Nadam','Ftrl']
    optimiser_selected = trial.suggest_categorical('optimiser', optimiser_options)
    learning_rate_options = [0.001,0.0005,0.0002, 0.0001, 0.00005, 0.00002, 0.00001]
    kwargs["learning_rate"] = trial.suggest_categorical("learning_rate", learning_rate_options)
    
    optimiser = getattr(tf.optimizers, optimiser_selected)(**kwargs)
    return optimiser

# Define the objective function
def objective(trial):
    model = create_model(trial)
    optimiser = create_optimiser(trial)
    
    num_epochs = 2000
    batch_size = 128
    
    model.compile(loss='mean_squared_error', optimizer=optimiser, metrics=['mean_squared_error', 'mean_absolute_percentage_error'])

    es = EarlyStopping(monitor='val_mean_absolute_percentage_error', mode='min', verbose=0, patience=50)
    # No reduce learning rate on plateau callback as it is not needed for this optimisation where we only train networks for 2000 epochs
    model.fit(training_params, training_mfs, epochs=num_epochs, batch_size=batch_size, verbose=False,
              validation_data=(validation_params, validation_mfs), callbacks=[es], shuffle=False)
    
    mfs_predicted = model.predict(testing_params)
    mfs_predicted_unscaled = mfs_scaler.inverse_transform(mfs_predicted)
    mfs_abs_error = xp.abs(mfs_predicted_unscaled - testing_mfs_unscaled)
    mfs_mean_abs_error = xp.mean(xp.mean(mfs_abs_error, axis=1), axis=0)

    logging.info("Params:")
    logging.info(trial.params)
    logging.info("Mean Absolute Error: %.5f" % (mfs_mean_abs_error))

    return mfs_mean_abs_error

# Run the optimization
if __name__ == "__main__":
    from optuna.samplers import TPESampler
    sampler = TPESampler(seed=123456,prior_weight=1.0,n_startup_trials=10, n_ei_candidates=24)
    study = optuna.create_study(direction='minimize',sampler=sampler)
    study.optimize(objective, n_trials=200)

    logging.info("Number of finished trials: ", len(study.trials))

    logging.info("Best trial:")
    trial = study.best_trial

    logging.info("  Value: ", trial.value)

    logging.info("  Params: ")
    for key, value in trial.params.items():
        logging.info("    {}: {}".format(key, value))
        
    best_params = trial.params
    xp.save('best_functional_hyper.npy', best_params)

==> size_shape_optimisation_7d.py <==
# -*- coding: utf-8 -*-
#
#       Copyright 2025
#       Lucy M Thomas <lmthomas@caltech.edu>
#
#       This program is free software; you can redistribute it and/or modify
#       it under the terms of the GNU General Public License as published by
#       the Free Software Foundation; either version 2 of the License, or
#       (at your option) any later version.
#
#       This program is distributed in the hope that it will be useful,
#       but WITHOUT ANY WARRANTY; without even the implied warranty of
#       MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
#       GNU General Public License for more details.
#
#       You should have received a copy of the GNU General Public License
#       along with this program; if not, write to the Free Software
#       Foundation, Inc., 51 Franklin Street, Fifth Floor, Boston,
#       MA 02110-1301, USA.
#
#       This script is a part of the GWBonsai package, which builds and optimises 
#       surrogate models for gravitational wave data analysis.
#
#       This is a script to optimise the size and shape hyperparameters of a the full 7D
#       configuration of the remnant properties neural network surrogate NRSur7dq4Remnant_NN, 
#       using optuna and a tensorflow backend.
#       It requires the functional_optimisation_7d.py script to be run first to optimise the functional hyperparameters.  
#       It requires the optuna package to be installed, as well as training data, validation and testing data.
#       This script is modified from the original version so as to have no explicit 
#       dependence on the gwbonsai routines.

import optuna

# Set up the logger to print information to log file
import logging
logging.basicConfig(filename='functional_optimisation_log.log', level=logging.INFO)
logging.info('Starting log.')

# Tensorflow GPU stuff and checks
logging.info('Imports.')
import os
os.environ["CUDA_DEVICE_ORDER"]="PCI_BUS_ID"
logging.info('Trying to import tensorflow.')
import tensorflow as tf
physical_devices = tf.config.list_physical_devices('GPU') 
logging.info('Physical devices available:')
logging.info(physical_devices)
tf.test.gpu_device_name()
tf.random.set_seed(123456)

import pandas as pd
try:
    import cupy as xp
except:
    import numpy as xp

import tensorflow.keras as tfkeras
from tensorflow.keras.models import Sequential
from tensorflow.keras.layers import Dense, BatchNormalization, Dropout
from tensorflow.keras.optimizers import Adam, Adamax, Nadam, Ftrl
from tensorflow.keras.callbacks import EarlyStopping
from tensorflow.keras.layers import LeakyReLU
from sklearn.preprocessing import StandardScaler
from joblib import dump, load
from contextlib import redirect_stdout
import pickle
LeakyReLU = LeakyReLU(alpha=0.1)

# First load in our training, validation and testing datasets
df_training = pd.read_csv('training_data.csv')
df_validation = pd.read_csv('validation_data.csv')
df_testing = pd.read_csv('testing_data.csv')

training_params_unscaled = df_training[['q','chi1_mag','chi2_mag','chi1_tilt','chi2_tilt','chi1_phi','chi2_phi']].to_numpy()
training_mfs_unscaled = df_training[['q','chif_1', 'chif_2', 'chif_3', 'vf_1', 'vf_2', 'vf_3']].to_numpy()

validation_params_unscaled = df_validation[['q','chi1_mag','chi2_mag','chi1_tilt','chi2_tilt','chi1_phi','chi2_phi']].to_numpy()
validation_mfs_unscaled = df_validation[['q','chif_1', 'chif_2', 'chif_3', 'vf_1', 'vf_2', 'vf_3']].to_numpy()

testing_params_unscaled = df_testing[['q','chi1_mag','chi2_mag','chi1_tilt','chi2_tilt','chi1_phi','chi2_phi']].to_numpy()
testing_mfs_unscaled = df_testing[['q','chif_1', 'chif_2', 'chif_3', 'vf_1', 'vf_2', 'vf_3']].to_numpy()

# Load the scalers to standard scale the data
params_scaler = load('input_params_scaler.bin')
logging.info('Binary params standard scaler loaded from input_params_scaler.bin')
mfs_scaler = ('output_params_scaler.bin')
logging.info('Output params standard scaler loaded from output_params_scaler.bin')

training_params = params_scaler.transform(training_params_unscaled)
validation_params = params_scaler.transform(validation_params_unscaled)
testing_params = params_scaler.transform(testing_params_unscaled)
training_mfs = mfs_scaler.transform(training_mfs_unscaled)
validation_mfs = mfs_scaler.transform(validation_mfs_unscaled)
testing_mfs = mfs_scaler.transform(testing_mfs_unscaled)

# Load the best functional hyperparameters obtained from functional_optimisation_7d.py
functional_best_params = xp.load('best_functional_hyper.npy', allow_pickle=True)

# Define the model
def create_model(trial):
    model = Sequential()
    
    nodes_per_layer = trial.suggest_categorical('nodes_per_layer', [10, 50, 100, 200])
    num_layers_1 = trial.suggest_int('num_layers_1', 1, 6)
    num_layers_2 = trial.suggest_int('num_layers_1', 1, 6)
    dropout = trial.suggest_categorical('dropout', [0, 1])
    dropout_rate_options = [0.1,0.15,0.2,0.25,0.3,0.35,0.4,0.45,0.5,0.55,0.6,0.65,0.7,0.75,0.8,0.85,0.9]
    dropout_rate_selected = trial.suggest_categorical("dropout_rate", dropout_rate_options)
    
    activation_selected = functional_best_params.item().get('activation')
    weight_init = functional_best_params.item().get('weight_init')
    normalisation = functional_best_params.item().get('normalisation')
    
    model.add(Dense(nodes_per_layer, input_dim=7, kernel_initializer=weight_init, activation=activation_selected))
    if normalisation > 0.5:
        model.add(BatchNormalization())
    for i in range(num_layers_1):
        model.add(Dense(nodes_per_layer, kernel_initializer=weight_init, activation=activation_selected))
    if dropout > 0.5:
        model.add(Dropout(dropout_rate_selected, seed=123))
    for i in range(num_layers_2):
        model.add(Dense(nodes_per_layer, kernel_initializer=weight_init, activation=activation_selected))
    model.add(Dense(7, activation='linear'))
    return model

# Define the optimiser
def create_optimiser(trial):
    kwargs={}
    optimiser_selected = functional_best_params.item().get('optimiser')
    kwargs["learning_rate"] = functional_best_params.item().get('learning_rate')
    
    optimiser = getattr(tf.optimizers, optimiser_selected)(**kwargs)
    return optimiser

# Define the objective function
def objective(trial):
    model = create_model(trial)
    optimiser = create_optimiser(trial)
    
    num_epochs = 2000
    batch_size = trial.suggest_categorical('batch_size', [64, 128, 256, 512])
    
    model.compile(loss='mean_squared_error', optimizer=optimiser, metrics=['mean_squared_error', 'mean_absolute_percentage_error'])

    es = EarlyStopping(monitor='val_mean_absolute_percentage_error', mode='min', verbose=0, patience=50)
    # No reduce learning rate on plateau callback as it is not needed for this optimisation where we only train networks for 2000 epochs
    model.fit(training_params, training_mfs, epochs=num_epochs, batch_size=batch_size, verbose=False,
              validation_data=(validation_params, validation_mfs), callbacks=[es], shuffle=False)
    
    mfs_predicted = model.predict(testing_params)
    mfs_predicted_unscaled = mfs_scaler.inverse_transform(mfs_predicted)
    mfs_abs_error = xp.abs(mfs_predicted_unscaled - testing_mfs_unscaled)
    mfs_mean_abs_error = xp.mean(xp.mean(mfs_abs_error, axis=1), axis=0)

    logging.info("Params:")
    logging.info(trial.params)
    logging.info("Mean Absolute Error: %.5f" % (mfs_mean_abs_error))

    return mfs_mean_abs_error

# Run the optimization
if __name__ == "__main__":
    from optuna.samplers import TPESampler
    sampler = TPESampler(seed=123456,prior_weight=1.0,n_startup_trials=10, n_ei_candidates=24)
    study = optuna.create_study(direction='minimize',sampler=sampler)
    study.optimize(objective, n_trials=200)

    logging.info("Number of finished trials: ", len(study.trials))

    logging.info("Best trial:")
    trial = study.best_trial

    logging.info("  Value: ", trial.value)

    logging.info("  Params: ")
    for key, value in trial.params.items():
        logging.info("    {}: {}".format(key, value))
        
    best_params = trial.params
    xp.save('best_size_shape_hyper.npy', best_params)
